The propagation of long GRB jets through and beyond its progenitor star

Long gamma-ray bursts (lGRB) are produced by relativistic jets arising from the collapse of massive stars. Such progenitor environments present complex physical conditions that are challenging to model by numerical simulations. The difficulty increases when solving the accretion process and propagation of the outflows, as it requires covering distances from the black hole horizon to beyond the progenitor star. General Relativistic Magnetohydrodynamic (GRMHD) simulations provide a convenient framework to study high-luminosity jets, where magnetic flux plays an important role in the process of jet launching from the central engine. To follow the propagation of the jet through and beyond its progenitor environment, we use multi-scale simulations (i.e., AMR-based). In this work, we report results of 2.5-dimensional GRMHD simulations of a lGRB progenitor. We present highly magnetized, weakly magnetized, and non-magnetized pre-collapse stars, and discuss the observational implications for lGRB jets.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

